Inclusive production of fully-charmed tetraquarks at LHC

The $X(6900)$ resonance, originally discovered by the \texttt{LHCb} collaboration and later confirmed by both \texttt{ATLAS} and \texttt{CMS} experiments, has sparked broad interests in the fully-charmed tetraquark states. Relative to the mass spectra and decay properties of fully-heavy tetraquarks, our knowledge on their production mechanism is still rather limited. In this work we investigate the inclusive production of fully-charmed $S$-wave tetraquarks at \texttt{LHC} within the nonrelativistic QCD (NRQCD) factorization framework. The partonic cross sections are computed at lowest order in $\alpha_s$ and velocity, while the long-distance NRQCD matrix elements are estimated from phenomenological potential models. We predict the differential $p_T$ spectra of various fully-charmed $S$-wave tetraquarks at the \texttt{LHC}, and compare with the results predicted from the fragmentation mechanism at large $p_T$ end.

==> Aux_Fn.m <==
(* ::Package:: *)

(*Fn[J,color], J=0,1,2, color="33","36","66", m stands for charm quark mass, s and t are the partonic Mandelstam Overscript[s, ^] and Overscript[t, ^]. *)


Fn[0, "33"] = -1/1769472*(gs^10*m^6*(53790705718937052512256*m^36*(s + t)^2 + 
        178929*s^4*t^4*(s^3 + 2*s^2*t + 2*s*t^2 + t^3)^4 - 
        124515522497539473408*m^34*(567*s^3 + 1651*s^2*t + 1651*s*t^2 + 
          567*t^3) + 72057594037927936*m^32*(586845*s^4 + 2310876*s^3*t + 
          3450962*s^2*t^2 + 2310876*s*t^3 + 586845*t^4) - 
        27021597764222976*m^30*(568377*s^5 + 2900592*s^4*t + 
          5844677*s^3*t^2 + 5844677*s^2*t^3 + 2900592*s*t^4 + 568377*t^5) - 
        30456*m^2*s^3*t^3*(s + t)^3*(s^2 + s*t + t^2)^2*
         (145*s^6 + 1187*s^5*t + 2934*s^4*t^2 + 4015*s^3*t^3 + 2934*s^2*t^4 + 
          1187*s*t^5 + 145*t^6) + 844424930131968*m^28*
         (4490883*s^6 + 28921086*s^5*t + 74775780*s^4*t^2 + 
          100717882*s^3*t^3 + 74775780*s^2*t^4 + 28921086*s*t^5 + 
          4490883*t^6) - 35184372088832*m^26*(19227375*s^7 + 
          153547110*s^6*t + 494768296*s^5*t^2 + 851115303*s^4*t^3 + 
          851115303*s^3*t^4 + 494768296*s^2*t^5 + 153547110*s*t^6 + 
          19227375*t^7) + 2199023255552*m^24*(41121432*s^8 + 
          402409917*s^7*t + 1586683709*s^6*t^2 + 3378293070*s^5*t^3 + 
          4306184456*s^4*t^4 + 3378293070*s^3*t^5 + 1586683709*s^2*t^6 + 
          402409917*s*t^7 + 41121432*t^8) - 137438953472*m^22*
         (67371993*s^9 + 801407979*s^8*t + 3820814071*s^7*t^2 + 
          9871119850*s^6*t^3 + 15515393383*s^5*t^4 + 15515393383*s^4*t^5 + 
          9871119850*s^3*t^6 + 3820814071*s^2*t^7 + 801407979*s*t^8 + 
          67371993*t^9) + 4294967296*m^20*(171067869*s^10 + 
          2462008446*s^9*t + 14085515855*s^8*t^2 + 43588738298*s^7*t^3 + 
          82697465190*s^6*t^4 + 101809761068*s^5*t^5 + 82697465190*s^4*t^6 + 
          43588738298*s^3*t^7 + 14085515855*s^2*t^8 + 2462008446*s*t^9 + 
          171067869*t^10) - 536870912*m^18*(84271671*s^11 + 
          1467110718*s^10*t + 10032867463*s^9*t^2 + 36884976726*s^8*t^3 + 
          83275203349*s^7*t^4 + 123367848337*s^6*t^5 + 123367848337*s^5*t^6 + 
          83275203349*s^4*t^7 + 36884976726*s^3*t^8 + 10032867463*s^2*t^9 + 
          1467110718*s*t^10 + 84271671*t^11) + 144*m^4*s^2*t^2*(s + t)^2*
         (280593*s^12 + 5608998*s^11*t + 38445181*s^10*t^2 + 
          139444082*s^9*t^3 + 324276490*s^8*t^4 + 524062558*s^7*t^5 + 
          612943877*s^6*t^6 + 524062558*s^5*t^7 + 324276490*s^4*t^8 + 
          139444082*s^3*t^9 + 38445181*s^2*t^10 + 5608998*s*t^11 + 
          280593*t^12) + 16777216*m^16*(127599057*s^12 + 2706457698*s^11*t + 
          22129810732*s^10*t^2 + 96229427986*s^9*t^3 + 256123355312*s^8*t^4 + 
          449526743582*s^7*t^5 + 540169169934*s^6*t^6 + 449526743582*s^5*
           t^7 + 256123355312*s^4*t^8 + 96229427986*s^3*t^9 + 
          22129810732*s^2*t^10 + 2706457698*s*t^11 + 127599057*t^12) - 
        2097152*m^14*(36190476*s^13 + 954430695*s^12*t + 
          9393681429*s^11*t^2 + 48291012344*s^10*t^3 + 150670534160*s^9*t^4 + 
          309933048753*s^8*t^5 + 439991430241*s^7*t^6 + 439991430241*s^6*
           t^7 + 309933048753*s^5*t^8 + 150670534160*s^4*t^9 + 
          48291012344*s^3*t^10 + 9393681429*s^2*t^11 + 954430695*s*t^12 + 
          36190476*t^13) + 65536*m^12*(29235816*s^14 + 1003358664*s^13*t + 
          12104126097*s^12*t^2 + 73934164566*s^11*t^3 + 269845681219*s^10*
           t^4 + 645848900360*s^9*t^5 + 1069960115525*s^8*t^6 + 
          1262310275990*s^7*t^7 + 1069960115525*s^6*t^8 + 
          645848900360*s^5*t^9 + 269845681219*s^4*t^10 + 
          73934164566*s^3*t^11 + 12104126097*s^2*t^12 + 1003358664*s*t^13 + 
          29235816*t^14) - 4608*m^6*s*t*(35235*s^15 + 1404252*s^14*t + 
          17607677*s^13*t^2 + 108889984*s^12*t^3 + 407482247*s^11*t^4 + 
          1027310095*s^10*t^5 + 1852438871*s^9*t^6 + 2469235237*s^8*t^7 + 
          2469235237*s^7*t^8 + 1852438871*s^6*t^9 + 1027310095*s^5*t^10 + 
          407482247*s^4*t^11 + 108889984*s^3*t^12 + 17607677*s^2*t^13 + 
          1404252*s*t^14 + 35235*t^15) - 98304*m^10*(314928*s^15 + 
          15572574*s^14*t + 239992431*s^13*t^2 + 1767844378*s^12*t^3 + 
          7566869643*s^11*t^4 + 20984431517*s^10*t^5 + 40203759886*s^9*t^6 + 
          55189956167*s^8*t^7 + 55189956167*s^7*t^8 + 40203759886*s^6*t^9 + 
          20984431517*s^5*t^10 + 7566869643*s^4*t^11 + 1767844378*s^3*t^12 + 
          239992431*s^2*t^13 + 15572574*s*t^14 + 314928*t^15) + 
        6144*m^8*(39366*s^16 + 3697488*s^15*t + 80114379*s^14*t^2 + 
          737484321*s^13*t^3 + 3741554254*s^12*t^4 + 12017559915*s^11*t^5 + 
          26457090614*s^10*t^6 + 41804673369*s^9*t^7 + 48569497560*s^8*t^8 + 
          41804673369*s^7*t^9 + 26457090614*s^6*t^10 + 12017559915*s^5*t^11 + 
          3741554254*s^4*t^12 + 737484321*s^3*t^13 + 80114379*s^2*t^14 + 
          3697488*s*t^15 + 39366*t^16)))/
      (Pi*s^3*(2048*m^6 - 768*m^4*s + 88*m^2*s^2 - 3*s^3)^2*t*(s + t)^2*
       (-16*m^2 + s + t)*(2048*m^6 - 768*m^4*t + 88*m^2*t^2 - 3*t^3)^2*
       (256*m^4 - 56*m^2*(s + t) + 3*(s + t)^2)^2)
 
Fn[0, "36"] = -1/589824*(gs^10*m^6*(21914731959566947319808*m^36*(s + t)^2 + 
        178929*s^4*t^4*(s^3 + 2*s^2*t + 2*s*t^2 + t^3)^4 - 
        4611686018427387904*m^34*(6237*s^3 + 19489*s^2*t + 19489*s*t^2 + 
          6237*t^3) + 360287970189639680*m^32*(47817*s^4 + 208940*s^3*t + 
          321610*s^2*t^2 + 208940*s*t^3 + 47817*t^4) - 9007199254740992*m^30*
         (694683*s^5 + 4013368*s^4*t + 8540087*s^3*t^2 + 8540087*s^2*t^3 + 
          4013368*s*t^4 + 694683*t^5) - 30456*m^2*s^3*t^3*(s + t)^3*
         (s^2 + s*t + t^2)^2*(137*s^6 + 1163*s^5*t + 2838*s^4*t^2 + 
          3863*s^3*t^3 + 2838*s^2*t^4 + 1163*s*t^5 + 137*t^6) + 
        281474976710656*m^28*(5488857*s^6 + 40649242*s^5*t + 
          112946092*s^4*t^2 + 155553550*s^3*t^3 + 112946092*s^2*t^4 + 
          40649242*s*t^5 + 5488857*t^6) - 35184372088832*m^26*
         (7833375*s^7 + 73085266*s^6*t + 256374892*s^5*t^2 + 
          458127991*s^4*t^3 + 458127991*s^3*t^4 + 256374892*s^2*t^5 + 
          73085266*s*t^6 + 7833375*t^7) + 2199023255552*m^24*
         (16753176*s^8 + 195066629*s^7*t + 846054753*s^6*t^2 + 
          1891805542*s^5*t^3 + 2448281424*s^4*t^4 + 1891805542*s^3*t^5 + 
          846054753*s^2*t^6 + 195066629*s*t^7 + 16753176*t^8) - 
        137438953472*m^22*(27447849*s^9 + 397026263*s^8*t + 
          2101481031*s^7*t^2 + 5744521854*s^6*t^3 + 9258755895*s^5*t^4 + 
          9258755895*s^4*t^5 + 5744521854*s^3*t^6 + 2101481031*s^2*t^7 + 
          397026263*s*t^8 + 27447849*t^9) + 4294967296*m^20*
         (69694317*s^10 + 1251365022*s^9*t + 8019455567*s^8*t^2 + 
          26392897642*s^7*t^3 + 51660159518*s^6*t^4 + 64212059228*s^5*t^5 + 
          51660159518*s^4*t^6 + 26392897642*s^3*t^7 + 8019455567*s^2*t^8 + 
          1251365022*s*t^9 + 69694317*t^10) - 536870912*m^18*
         (34332903*s^11 + 767975730*s^10*t + 5936416003*s^9*t^2 + 
          23292079402*s^8*t^3 + 54433398485*s^7*t^4 + 81869946077*s^6*t^5 + 
          81869946077*s^5*t^6 + 54433398485*s^4*t^7 + 23292079402*s^3*t^8 + 
          5936416003*s^2*t^9 + 767975730*s*t^10 + 34332903*t^11) + 
        144*m^4*s^2*t^2*(s + t)^2*(232641*s^12 + 5104710*s^11*t + 
          35836213*s^10*t^2 + 130200698*s^9*t^3 + 302248402*s^8*t^4 + 
          487595950*s^7*t^5 + 569918597*s^6*t^6 + 487595950*s^5*t^7 + 
          302248402*s^4*t^8 + 130200698*s^3*t^9 + 35836213*s^2*t^10 + 
          5104710*s*t^11 + 232641*t^12) + 16777216*m^16*
         (51984801*s^12 + 1464313842*s^11*t + 13663643716*s^10*t^2 + 
          63558648994*s^9*t^3 + 175327067264*s^8*t^4 + 313229010446*s^7*t^5 + 
          378422974494*s^6*t^6 + 313229010446*s^5*t^7 + 175327067264*s^4*
           t^8 + 63558648994*s^3*t^9 + 13663643716*s^2*t^10 + 
          1464313842*s*t^11 + 51984801*t^12) - 2097152*m^14*
         (14744268*s^13 + 535387395*s^12*t + 6076213677*s^11*t^2 + 
          33467659436*s^10*t^3 + 108185913728*s^9*t^4 + 226621135161*s^8*
           t^5 + 324234663793*s^7*t^6 + 324234663793*s^6*t^7 + 
          226621135161*s^5*t^8 + 108185913728*s^4*t^9 + 33467659436*s^3*
           t^10 + 6076213677*s^2*t^11 + 535387395*s*t^12 + 14744268*t^13) + 
        65536*m^12*(11910888*s^14 + 584738280*s^13*t + 8230811409*s^12*t^2 + 
          53936722278*s^11*t^3 + 203645301595*s^10*t^4 + 
          495729992120*s^9*t^5 + 827875068293*s^8*t^6 + 979028150534*s^7*
           t^7 + 827875068293*s^6*t^8 + 495729992120*s^5*t^9 + 
          203645301595*s^4*t^10 + 53936722278*s^3*t^11 + 
          8230811409*s^2*t^12 + 584738280*s*t^13 + 11910888*t^14) - 
        4608*m^6*s*t*(22851*s^15 + 1113372*s^14*t + 15117108*s^13*t^2 + 
          96115565*s^12*t^3 + 362837718*s^11*t^4 + 916680408*s^10*t^5 + 
          1653028750*s^9*t^6 + 2202815838*s^8*t^7 + 2202815838*s^7*t^8 + 
          1653028750*s^6*t^9 + 916680408*s^5*t^10 + 362837718*s^4*t^11 + 
          96115565*s^3*t^12 + 15117108*s^2*t^13 + 1113372*s*t^14 + 
          22851*t^15) - 98304*m^10*(128304*s^15 + 9430818*s^14*t + 
          171933699*s^13*t^2 + 1361152583*s^12*t^3 + 6013728537*s^11*t^4 + 
          16921660487*s^10*t^5 + 32638522125*s^9*t^6 + 44924531927*s^8*t^7 + 
          44924531927*s^7*t^8 + 32638522125*s^6*t^9 + 16921660487*s^5*t^10 + 
          6013728537*s^4*t^11 + 1361152583*s^3*t^12 + 171933699*s^2*t^13 + 
          9430818*s*t^14 + 128304*t^15) + 6144*m^8*(16038*s^16 + 
          2322000*s^15*t + 60463059*s^14*t^2 + 599978085*s^13*t^3 + 
          3134981362*s^12*t^4 + 10186751583*s^11*t^5 + 22527870722*s^10*t^6 + 
          35654617029*s^9*t^7 + 41440939632*s^8*t^8 + 35654617029*s^7*t^9 + 
          22527870722*s^6*t^10 + 10186751583*s^5*t^11 + 3134981362*s^4*t^12 + 
          599978085*s^3*t^13 + 60463059*s^2*t^14 + 2322000*s*t^15 + 
          16038*t^16)))/(Sqrt[6]*Pi*s^3*(2048*m^6 - 768*m^4*s + 88*m^2*s^2 - 
         3*s^3)^2*t*(s + t)^2*(-16*m^2 + s + t)*
       (2048*m^6 - 768*m^4*t + 88*m^2*t^2 - 3*t^3)^2*
       (256*m^4 - 56*m^2*(s + t) + 3*(s + t)^2)^2)
 
Fn[0, "66"] = -1/1179648*(gs^10*m^6*(8928224131675422982144*m^36*(s + t)^2 + 
        178929*s^4*t^4*(s^3 + 2*s^2*t + 2*s*t^2 + t^3)^4 - 
        152185638608103800832*m^34*(77*s^3 + 257*s^2*t + 257*s*t^2 + 
          77*t^3) + 72057594037927936*m^32*(97405*s^4 + 467676*s^3*t + 
          747922*s^2*t^2 + 467676*s*t^3 + 97405*t^4) - 9007199254740992*m^30*
         (283019*s^5 + 1825824*s^4*t + 4137887*s^3*t^2 + 4137887*s^2*t^3 + 
          1825824*s*t^4 + 283019*t^5) - 30456*m^2*s^3*t^3*(s + t)^3*
         (s^2 + s*t + t^2)^2*(129*s^6 + 1139*s^5*t + 2742*s^4*t^2 + 
          3711*s^3*t^3 + 2742*s^2*t^4 + 1139*s*t^5 + 129*t^6) + 
        281474976710656*m^28*(2236201*s^6 + 18720570*s^5*t + 
          56289004*s^4*t^2 + 79636206*s^3*t^3 + 56289004*s^2*t^4 + 
          18720570*s*t^5 + 2236201*t^6) - 35184372088832*m^26*
         (3191375*s^7 + 34065086*s^6*t + 130873584*s^5*t^2 + 
          244429447*s^4*t^3 + 244429447*s^3*t^4 + 130873584*s^2*t^5 + 
          34065086*s*t^6 + 3191375*t^7) + 2199023255552*m^24*
         (6825368*s^8 + 92150861*s^7*t + 442645669*s^6*t^2 + 
          1046287294*s^5*t^3 + 1378191576*s^4*t^4 + 1046287294*s^3*t^5 + 
          442645669*s^2*t^6 + 92150861*s*t^7 + 6825368*t^8) - 
        137438953472*m^22*(11182457*s^9 + 190484547*s^8*t + 
          1130173527*s^7*t^2 + 3292565010*s^6*t^3 + 5460898503*s^5*t^4 + 
          5460898503*s^4*t^5 + 3292565010*s^3*t^6 + 1130173527*s^2*t^7 + 
          190484547*s*t^8 + 11182457*t^9) + 4294967296*m^20*
         (28393981*s^10 + 610984638*s^9*t + 4450514511*s^8*t^2 + 
          15713847130*s^7*t^3 + 31861432406*s^6*t^4 + 40030473612*s^5*t^5 + 
          31861432406*s^4*t^6 + 15713847130*s^3*t^7 + 4450514511*s^2*t^8 + 
          610984638*s*t^9 + 28393981*t^10) - 536870912*m^18*
         (13987479*s^11 + 382245798*s^10*t + 3413633215*s^9*t^2 + 
          14453312318*s^8*t^3 + 35126156501*s^7*t^4 + 53722822889*s^6*t^5 + 
          53722822889*s^5*t^6 + 35126156501*s^4*t^7 + 14453312318*s^3*t^8 + 
          3413633215*s^2*t^9 + 382245798*s*t^10 + 13987479*t^11) + 
        144*m^4*s^2*t^2*(s + t)^2*(186993*s^12 + 4614246*s^11*t + 
          33340141*s^10*t^2 + 121395074*s^9*t^3 + 281266330*s^8*t^4 + 
          452838910*s^7*t^5 + 528895493*s^6*t^6 + 452838910*s^5*t^7 + 
          281266330*s^4*t^8 + 121395074*s^3*t^9 + 33340141*s^2*t^10 + 
          4614246*s*t^11 + 186993*t^12) + 16777216*m^16*
         (21178993*s^12 + 743924610*s^11*t + 8174501532*s^10*t^2 + 
          41255081778*s^9*t^3 + 118583690448*s^8*t^4 + 216036993150*s^7*t^5 + 
          262518205102*s^6*t^6 + 216036993150*s^5*t^7 + 118583690448*s^4*
           t^8 + 41255081778*s^3*t^9 + 8174501532*s^2*t^10 + 
          743924610*s*t^11 + 21178993*t^12) - 2097152*m^14*
         (6006924*s^13 + 277824415*s^12*t + 3797137413*s^11*t^2 + 
          22806828448*s^10*t^3 + 76861893552*s^9*t^4 + 164276419521*s^8*t^5 + 
          236984109249*s^7*t^6 + 236984109249*s^6*t^7 + 164276419521*s^5*
           t^8 + 76861893552*s^4*t^9 + 22806828448*s^3*t^10 + 
          3797137413*s^2*t^11 + 277824415*s*t^12 + 6006924*t^13) + 
        65536*m^12*(4852584*s^14 + 309915144*s^13*t + 5392225489*s^12*t^2 + 
          38722672374*s^11*t^3 + 152323652339*s^10*t^4 + 
          377916446184*s^9*t^5 + 636471445317*s^8*t^6 + 754489894134*s^7*
           t^7 + 636471445317*s^6*t^8 + 377916446184*s^5*t^9 + 
          152323652339*s^4*t^10 + 38722672374*s^3*t^11 + 
          5392225489*s^2*t^12 + 309915144*s*t^13 + 4852584*t^14) - 
        4608*m^6*s*t*(12771*s^15 + 850140*s^14*t + 12830731*s^13*t^2 + 
          84464058*s^12*t^3 + 322269829*s^11*t^4 + 816145409*s^10*t^5 + 
          1471587813*s^9*t^6 + 1960182071*s^8*t^7 + 1960182071*s^7*t^8 + 
          1471587813*s^6*t^9 + 816145409*s^5*t^10 + 322269829*s^4*t^11 + 
          84464058*s^3*t^12 + 12830731*s^2*t^13 + 850140*s*t^14 + 
          12771*t^15) - 98304*m^10*(52272*s^15 + 5099622*s^14*t + 
          118414359*s^13*t^2 + 1032402660*s^12*t^3 + 4744885719*s^11*t^4 + 
          13576684289*s^10*t^5 + 26372806604*s^9*t^6 + 36395036855*s^8*t^7 + 
          36395036855*s^7*t^8 + 26372806604*s^6*t^9 + 13576684289*s^5*t^10 + 
          4744885719*s^4*t^11 + 1032402660*s^3*t^12 + 118414359*s^2*t^13 + 
          5099622*s*t^14 + 52272*t^15) + 6144*m^8*(6534*s^16 + 
          1278288*s^15*t + 43843035*s^14*t^2 + 481489449*s^13*t^3 + 
          2611604014*s^12*t^4 + 8603892579*s^11*t^5 + 19119827942*s^10*t^6 + 
          30306345345*s^9*t^7 + 35235712872*s^8*t^8 + 30306345345*s^7*t^9 + 
          19119827942*s^6*t^10 + 8603892579*s^5*t^11 + 2611604014*s^4*t^12 + 
          481489449*s^3*t^13 + 43843035*s^2*t^14 + 1278288*s*t^15 + 
          6534*t^16)))/(Pi*s^3*(2048*m^6 - 768*m^4*s + 88*m^2*s^2 - 3*s^3)^2*
       t*(s + t)^2*(-16*m^2 + s + t)*(2048*m^6 - 768*m^4*t + 88*m^2*t^2 - 
         3*t^3)^2*(256*m^4 - 56*m^2*(s + t) + 3*(s + t)^2)^2)
 
Fn[1, "33"] = (5*gs^10*m^8*(972405*s^4*t^4*(s + t)^4*(s^2 + s*t + t^2)^2 + 
       108086391056891904*m^28*(2*s^2 + 111*s*t + 2*t^2) - 
       6755399441055744*m^26*(19*s^3 + 1979*s^2*t + 1979*s*t^2 + 19*t^3) + 
       35184372088832*m^24*(1673*s^4 + 186721*s^3*t + 407464*s^2*t^2 + 
         186721*s*t^3 + 1673*t^4) - 4398046511104*m^22*
        (5555*s^5 + 441999*s^4*t + 1556722*s^3*t^2 + 1556722*s^2*t^3 + 
         441999*s*t^4 + 5555*t^5) + 137438953472*m^20*
        (49672*s^6 + 2865181*s^5*t + 14198287*s^4*t^2 + 23023992*s^3*t^3 + 
         14198287*s^2*t^4 + 2865181*s*t^5 + 49672*t^6) - 
       216*m^2*s^3*t^3*(s + t)^3*(83788*s^6 + 683544*s^5*t + 
         1553493*s^4*t^2 + 2111806*s^3*t^3 + 1553493*s^2*t^4 + 683544*s*t^5 + 
         83788*t^6) - 8589934592*m^18*(138784*s^7 + 6739287*s^6*t + 
         43485190*s^5*t^2 + 100493295*s^4*t^3 + 100493295*s^3*t^4 + 
         43485190*s^2*t^5 + 6739287*s*t^6 + 138784*t^7) + 
       576*m^4*s^2*t^2*(s + t)^2*(192088*s^8 + 3784720*s^7*t + 
         19685047*s^6*t^2 + 44918071*s^5*t^3 + 58928296*s^4*t^4 + 
         44918071*s^3*t^5 + 19685047*s^2*t^6 + 3784720*s*t^7 + 192088*t^8) + 
       536870912*m^16*(244969*s^8 + 11689724*s^7*t + 94536059*s^6*t^2 + 
         289906483*s^5*t^3 + 414121158*s^4*t^4 + 289906483*s^3*t^5 + 
         94536059*s^2*t^6 + 11689724*s*t^7 + 244969*t^8) - 
       33554432*m^14*(274030*s^9 + 14774323*s^8*t + 148903088*s^7*t^2 + 
         582705740*s^6*t^3 + 1108027419*s^5*t^4 + 1108027419*s^4*t^5 + 
         582705740*s^3*t^6 + 148903088*s^2*t^7 + 14774323*s*t^8 + 
         274030*t^9) + 2097152*m^12*(188654*s^10 + 13173770*s^9*t + 
         169298308*s^8*t^2 + 832794400*s^7*t^3 + 2023222119*s^6*t^4 + 
         2693325502*s^5*t^5 + 2023222119*s^4*t^6 + 832794400*s^3*t^7 + 
         169298308*s^2*t^8 + 13173770*s*t^9 + 188654*t^10) - 
       131072*m^10*(73008*s^11 + 7835660*s^10*t + 135588320*s^9*t^2 + 
         844384701*s^8*t^3 + 2566971356*s^7*t^4 + 4357503687*s^6*t^5 + 
         4357503687*s^5*t^6 + 2566971356*s^4*t^7 + 844384701*s^3*t^8 + 
         135588320*s^2*t^9 + 7835660*s*t^10 + 73008*t^11) - 
       3072*m^6*s*t*(75576*s^11 + 3911040*s^10*t + 45795052*s^9*t^2 + 
         221273585*s^8*t^3 + 574090689*s^7*t^4 + 903840042*s^6*t^5 + 
         903840042*s^5*t^6 + 574090689*s^4*t^7 + 221273585*s^3*t^8 + 
         45795052*s^2*t^9 + 3911040*s*t^10 + 75576*t^11) + 
       8192*m^8*(12168*s^12 + 2793744*s^11*t + 72681020*s^10*t^2 + 
         593565100*s^9*t^3 + 2251664183*s^8*t^4 + 4751879816*s^7*t^5 + 
         6049509010*s^6*t^6 + 4751879816*s^5*t^7 + 2251664183*s^4*t^8 + 
         593565100*s^3*t^9 + 72681020*s^2*t^10 + 2793744*s*t^11 + 
         12168*t^12)))/(3981312*Pi*s^2*(2048*m^6 - 768*m^4*s + 88*m^2*s^2 - 
        3*s^3)^2*(s + t)^2*(2048*m^6 - 768*m^4*t + 88*m^2*t^2 - 3*t^3)^2*
      (256*m^4 - 56*m^2*(s + t) + 3*(s + t)^2)^2)
 
Fn[2, "33"] = -1/4423680*(gs^10*m^6*(331014572611731456*m^24*(s + t)^2 + 
        1426977*s^2*t^2*(s + t)^2*(s^2 + s*t + t^2)^4 - 
        2955487255461888*m^22*(91*s^3 + 281*s^2*t + 281*s*t^2 + 91*t^3) + 
        1099511627776*m^20*(86142*s^4 + 379395*s^3*t + 584228*s^2*t^2 + 
          379395*s*t^3 + 86142*t^4) - 68719476736*m^18*
         (281652*s^5 + 1693587*s^4*t + 3588419*s^3*t^2 + 3588419*s^2*t^3 + 
          1693587*s*t^4 + 281652*t^5) + 4294967296*m^16*
         (604758*s^6 + 4867650*s^5*t + 13303505*s^4*t^2 + 18032253*s^3*t^3 + 
          13303505*s^2*t^4 + 4867650*s*t^5 + 604758*t^6) - 
        2592*m^2*s*t*(s^2 + s*t + t^2)^2*(2631*s^7 + 63375*s^6*t + 
          196939*s^5*t^2 + 307345*s^4*t^3 + 307345*s^3*t^4 + 196939*s^2*t^5 + 
          63375*s*t^6 + 2631*t^7) - 268435456*m^14*(909636*s^7 + 
          9853338*s^6*t + 33500772*s^5*t^2 + 56729179*s^4*t^3 + 
          56729179*s^3*t^4 + 33500772*s^2*t^5 + 9853338*s*t^6 + 909636*t^7) + 
        16777216*m^12*(985488*s^8 + 14795250*s^7*t + 62031991*s^6*t^2 + 
          124965378*s^5*t^3 + 154474267*s^4*t^4 + 124965378*s^3*t^5 + 
          62031991*s^2*t^6 + 14795250*s*t^7 + 985488*t^8) - 
        6291456*m^10*(127890*s^9 + 2781909*s^8*t + 14629738*s^7*t^2 + 
          34450148*s^6*t^3 + 50073501*s^5*t^4 + 50073501*s^4*t^5 + 
          34450148*s^3*t^6 + 14629738*s^2*t^7 + 2781909*s*t^8 + 127890*t^9) + 
        196608*m^8*(138474*s^10 + 4594095*s^9*t + 31352240*s^8*t^2 + 
          86767160*s^7*t^3 + 146410183*s^6*t^4 + 171994367*s^5*t^5 + 
          146410183*s^4*t^6 + 86767160*s^3*t^7 + 31352240*s^2*t^8 + 
          4594095*s*t^9 + 138474*t^10) - 36864*m^6*(15876*s^11 + 
          868371*s^10*t + 8069885*s^9*t^2 + 26586230*s^8*t^3 + 
          52333794*s^7*t^4 + 71362853*s^6*t^5 + 71362853*s^5*t^6 + 
          52333794*s^4*t^7 + 26586230*s^3*t^8 + 8069885*s^2*t^9 + 
          868371*s*t^10 + 15876*t^11) + 2304*m^4*(2646*s^12 + 300024*s^11*t + 
          4139821*s^10*t^2 + 16420640*s^9*t^3 + 37878826*s^8*t^4 + 
          59959516*s^7*t^5 + 69431615*s^6*t^6 + 59959516*s^5*t^7 + 
          37878826*s^4*t^8 + 16420640*s^3*t^9 + 4139821*s^2*t^10 + 
          300024*s*t^11 + 2646*t^12)))/(Pi*s^3*(256*m^4 - 64*m^2*s + 3*s^2)^2*
       t*(s + t)^2*(-16*m^2 + s + t)*(256*m^4 - 64*m^2*t + 3*t^2)^2*
       (32*m^2 - 3*(s + t))^2)


